Random Field $\phi^3$ Model and Parisi-Sourlas Supersymmetry

We use the RG framework set up in arXiv:2009.10087 to explore the $\phi^3$ theory with a random field interaction. According to the Parisi-Sourlas conjecture this theory admits a fixed point with emergent supersymmetry which is related to the pure Lee-Yang CFT in two less dimensions. We study the model using replica trick and Cardy variables in $d=8-\epsilon$ where the RG flow is perturbative. Allowed perturbations are singlets under the $S_n$ symmetry that permutes the $n$ replicas. These are decomposed into operators with different scaling dimensions: the lowest dimensional part, `leader', controls the RG flow in the IR; the other operators, `followers', can be neglected. The leaders are classified into: susy-writable, susy-null and non-susy-writable according to their mixing properties. We construct low lying leaders and compute the anomalous dimensions of a number of them. We argue that there is no operator that can destabilize the SUSY RG flow in $d\le 8$. This agrees with the well known numerical result for critical exponents of Branched Polymers (which are in the same universality class as the random field $\phi^3$ model) that match the ones of the pure Lee-Yang fixed point according to dimensional reduction in all $2\le d\le 8$. Hence this is a second strong check of the RG framework that was previously shown to correctly predict loss of dimensional reduction in random field Ising model.

==> fig/lattice_animals_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31693,        763]
NotebookOptionsPosition[     29423,        719]
NotebookOutlinePosition[     29816,        735]
CellTagsIndexPosition[     29773,        732]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8564570640825243`*^9, 3.8564570709494133`*^9}, {
  3.856536828311902*^9, 
  3.8565368452105303`*^9}},ExpressionUUID->"c71717aa-8a00-4a67-8e9c-\
30a385929549"],

Cell[BoxData["\<\"/Users/trevisani/Dropbox/Parisi-Sourlas/PAPER3/draft/fig\"\>\
"], "Output",
 CellChangeTimes->{3.856536842209076*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"42659ae8-5926-4752-90dc-cfcfee80c5e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"Point", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{"{", 
   RowBox[{"Gray", ",", 
    RowBox[{"PointSize", "[", "0.020", "]"}], ",", "points", ",", "Black", 
    ",", "Thick", ",", 
    RowBox[{"Thickness", "[", "0.009", "]"}], ",", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "9"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "9"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7"}], "}"}]}], "}"}], "]"}], ",", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BranchedPoly.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.856457038494546*^9, 3.856457051125688*^9}, {
   3.856457085597356*^9, 3.8564577884875793`*^9}, 3.856457829181006*^9, {
   3.856458042523882*^9, 3.8564580489814863`*^9}, {3.856458155470883*^9, 
   3.856458156901477*^9}, {3.85645842939364*^9, 3.856458430901678*^9}, {
   3.856458506858944*^9, 3.856458507433278*^9}, {3.8565129051389*^9, 
   3.856512951862152*^9}, {3.856536748741222*^9, 3.856536792190115*^9}, {
   3.8565368499331093`*^9, 3.856536919518876*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"0248a53f-da34-4322-bf9c-ab2acb706f24"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0.5], PointSize[0.02], 
   PointBox[{{0, 1}, {0, 2}, {0, 3}, {0, 4}, {0, 5}, {0, 6}, {0, 7}, {0, 8}, {
    0, 9}, {0, 10}, {1, 1}, {1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {
    1, 8}, {1, 9}, {1, 10}, {2, 1}, {2, 2}, {2, 3}, {2, 4}, {2, 5}, {2, 6}, {
    2, 7}, {2, 8}, {2, 9}, {2, 10}, {3, 1}, {3, 2}, {3, 3}, {3, 4}, {3, 5}, {
    3, 6}, {3, 7}, {3, 8}, {3, 9}, {3, 10}, {4, 1}, {4, 2}, {4, 3}, {4, 4}, {
    4, 5}, {4, 6}, {4, 7}, {4, 8}, {4, 9}, {4, 10}, {5, 1}, {5, 2}, {5, 3}, {
    5, 4}, {5, 5}, {5, 6}, {5, 7}, {5, 8}, {5, 9}, {5, 10}, {6, 1}, {6, 2}, {
    6, 3}, {6, 4}, {6, 5}, {6, 6}, {6, 7}, {6, 8}, {6, 9}, {6, 10}, {7, 1}, {
    7, 2}, {7, 3}, {7, 4}, {7, 5}, {7, 6}, {7, 7}, {7, 8}, {7, 9}, {7, 10}, {
    8, 1}, {8, 2}, {8, 3}, {8, 4}, {8, 5}, {8, 6}, {8, 7}, {8, 8}, {8, 9}, {8,
     10}, {9, 1}, {9, 2}, {9, 3}, {9, 4}, {9, 5}, {9, 6}, {9, 7}, {9, 8}, {9, 
    9}, {9, 10}}], 
   {GrayLevel[0], Thickness[0.009], 
    LineBox[{{2, 1}, {5, 1}, {5, 4}, {7, 4}, {7, 9}}], 
    LineBox[{{1, 9}, {4, 9}, {4, 6}, {8, 6}, {8, 2}}], 
    LineBox[{{0, 4}, {3, 4}, {3, 3}, {5, 3}}], 
    LineBox[{{6, 8}, {9, 8}, {9, 9}}], LineBox[{{2, 4}, {2, 7}}], 
    LineBox[{{4, 5}, {4, 6}}]}}]], "Output",
 CellChangeTimes->{{3.8564571000874577`*^9, 3.8564571700034647`*^9}, {
   3.856457222880197*^9, 3.8564573218204403`*^9}, {3.8564573633040857`*^9, 
   3.856457402482788*^9}, {3.8564574392211018`*^9, 3.8564574680771427`*^9}, {
   3.856457509659254*^9, 3.85645757517855*^9}, {3.856457617759005*^9, 
   3.856457641240357*^9}, {3.856457673510852*^9, 3.856457715043635*^9}, {
   3.856457770194738*^9, 3.856457790159027*^9}, 3.856457829549416*^9, 
   3.856458049959701*^9, 3.856458157541462*^9, 3.856458431434877*^9, 
   3.856458508314378*^9, 3.856512953978208*^9, {3.856536771163868*^9, 
   3.856536792946426*^9}, {3.856536852001358*^9, 3.856536920152173*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"f3d20deb-3250-45ec-808f-72311e34cb86"],

Cell[BoxData["\<\"BranchedPoly.pdf\"\>"], "Output",
 CellChangeTimes->{{3.8564571000874577`*^9, 3.8564571700034647`*^9}, {
   3.856457222880197*^9, 3.8564573218204403`*^9}, {3.8564573633040857`*^9, 
   3.856457402482788*^9}, {3.8564574392211018`*^9, 3.8564574680771427`*^9}, {
   3.856457509659254*^9, 3.85645757517855*^9}, {3.856457617759005*^9, 
   3.856457641240357*^9}, {3.856457673510852*^9, 3.856457715043635*^9}, {
   3.856457770194738*^9, 3.856457790159027*^9}, 3.856457829549416*^9, 
   3.856458049959701*^9, 3.856458157541462*^9, 3.856458431434877*^9, 
   3.856458508314378*^9, 3.856512953978208*^9, {3.856536771163868*^9, 
   3.856536792946426*^9}, {3.856536852001358*^9, 3.856536920312544*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"365425e1-9831-4e7e-ac5c-ee42d71392c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"Point", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{"{", 
   RowBox[{"Gray", ",", 
    RowBox[{"PointSize", "[", "0.013", "]"}], ",", 
    RowBox[{"PointSize", "[", "0.020", "]"}], ",", "points", ",", "Black", 
    ",", "Thick", ",", 
    RowBox[{"Thickness", "[", "0.009", "]"}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.007", "]"}], ","}], "*)"}], 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "9"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "9"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "10"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<LatticeAnimals.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.856457884860547*^9, {3.856457918905542*^9, 3.856457952861907*^9}, {
   3.856458007364566*^9, 3.85645803304744*^9}, {3.8564581184990873`*^9, 
   3.856458147817809*^9}, {3.856458183939137*^9, 3.856458184203924*^9}, 
   3.856458225771163*^9, {3.856458261901404*^9, 3.856458295622373*^9}, {
   3.856458398675789*^9, 3.856458421968804*^9}, {3.8564584541569967`*^9, 
   3.856458498006935*^9}, {3.85651300451639*^9, 3.856513011442318*^9}, {
   3.856536802776972*^9, 3.856536806395282*^9}, {3.856537290002727*^9, 
   3.8565373002321653`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"7d08ec13-e289-4671-bbe7-2d9bce4e0b85"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0.5], PointSize[0.02], 
   PointBox[{{0, 1}, {0, 2}, {0, 3}, {0, 4}, {0, 5}, {0, 6}, {0, 7}, {0, 8}, {
    0, 9}, {0, 10}, {1, 1}, {1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {
    1, 8}, {1, 9}, {1, 10}, {2, 1}, {2, 2}, {2, 3}, {2, 4}, {2, 5}, {2, 6}, {
    2, 7}, {2, 8}, {2, 9}, {2, 10}, {3, 1}, {3, 2}, {3, 3}, {3, 4}, {3, 5}, {
    3, 6}, {3, 7}, {3, 8}, {3, 9}, {3, 10}, {4, 1}, {4, 2}, {4, 3}, {4, 4}, {
    4, 5}, {4, 6}, {4, 7}, {4, 8}, {4, 9}, {4, 10}, {5, 1}, {5, 2}, {5, 3}, {
    5, 4}, {5, 5}, {5, 6}, {5, 7}, {5, 8}, {5, 9}, {5, 10}, {6, 1}, {6, 2}, {
    6, 3}, {6, 4}, {6, 5}, {6, 6}, {6, 7}, {6, 8}, {6, 9}, {6, 10}, {7, 1}, {
    7, 2}, {7, 3}, {7, 4}, {7, 5}, {7, 6}, {7, 7}, {7, 8}, {7, 9}, {7, 10}, {
    8, 1}, {8, 2}, {8, 3}, {8, 4}, {8, 5}, {8, 6}, {8, 7}, {8, 8}, {8, 9}, {8,
     10}, {9, 1}, {9, 2}, {9, 3}, {9, 4}, {9, 5}, {9, 6}, {9, 7}, {9, 8}, {9, 
    9}, {9, 10}}], 
   {GrayLevel[0], Thickness[0.009], 
    LineBox[{{2, 1}, {5, 1}, {5, 4}, {7, 4}, {7, 9}}], 
    LineBox[{{1, 9}, {4, 9}, {4, 6}, {8, 6}, {8, 2}}], 
    LineBox[{{0, 4}, {3, 4}, {3, 3}, {5, 3}}], 
    LineBox[{{6, 8}, {9, 8}, {9, 9}}], LineBox[{{2, 4}, {2, 10}}], 
    LineBox[{{6, 6}, {6, 8}}], LineBox[{{4, 5}, {4, 6}}]}}]], "Output",
 CellChangeTimes->{
  3.856457885557246*^9, {3.856457946597019*^9, 3.856457953784504*^9}, {
   3.85645801773044*^9, 3.856458033538661*^9}, {3.8564581211861353`*^9, 
   3.856458148254703*^9}, 3.856458325408725*^9, {3.856458399622644*^9, 
   3.856458436727694*^9}, {3.856458467954418*^9, 3.856458498326933*^9}, 
   3.8565130122333527`*^9, {3.856536803763056*^9, 3.8565368068659897`*^9}, 
   3.856537342563694*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"51c357a4-e944-40eb-ab05-fa76eebc218c"],

Cell[BoxData["\<\"LatticeAnimals.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.856457885557246*^9, {3.856457946597019*^9, 3.856457953784504*^9}, {
   3.85645801773044*^9, 3.856458033538661*^9}, {3.8564581211861353`*^9, 
   3.856458148254703*^9}, 3.856458325408725*^9, {3.856458399622644*^9, 
   3.856458436727694*^9}, {3.856458467954418*^9, 3.856458498326933*^9}, 
   3.8565130122333527`*^9, {3.856536803763056*^9, 3.8565368068659897`*^9}, 
   3.8565373427367268`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"7701e0c2-e08b-437c-af81-195f1afdc5b1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"blue", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"0.3", ",", "0.3", ",", "0.7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"red", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"0.8", ",", "0.1", ",", "0.1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "[", "x_", "]"}], ":=", 
  RowBox[{"Disk", "[", 
   RowBox[{"x", ",", "0.08"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.856537485268783*^9, 3.85653749633862*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ccc29fc0-07c9-454a-a68d-8122e75b2202"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"Point", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{"{", 
   RowBox[{"Gray", ",", 
    RowBox[{"PointSize", "[", "0.013", "]"}], ",", 
    RowBox[{"PointSize", "[", "0.020", "]"}], ",", "points", ",", "Black", 
    ",", "Thick", ",", 
    RowBox[{"Thickness", "[", "0.009", "]"}], ",", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"EdgeForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Black"}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", "red", ",", 
    RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
    "blue", ",", 
    RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<eg0.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8564585381958017`*^9, 3.8564586226450768`*^9}, {
  3.856458655967606*^9, 3.85645878295409*^9}, {3.856458988715557*^9, 
  3.856459011536305*^9}, {3.856459207135051*^9, 3.8564592115891867`*^9}, {
  3.856512858161426*^9, 3.8565128687120867`*^9}, {3.8565130190917053`*^9, 
  3.856513047544602*^9}, {3.856537429541347*^9, 3.856537452651518*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"d97606aa-fad1-43c8-bb9a-593710e683d7"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0.5], PointSize[0.02], 
   PointBox[{{0, 0}, {0, 1}, {0, 2}, {0, 3}, {0, 4}, {0, 5}, {1, 0}, {1, 1}, {
    1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 0}, {2, 1}, {2, 2}, {2, 3}, {2, 4}, {2,
     5}, {3, 0}, {3, 1}, {3, 2}, {3, 3}, {3, 4}, {3, 5}, {4, 0}, {4, 1}, {4, 
    2}, {4, 3}, {4, 4}, {4, 5}, {5, 0}, {5, 1}, {5, 2}, {5, 3}, {5, 4}, {5, 
    5}}], 
   {GrayLevel[0], Thickness[0.009], 
    LineBox[{{1, 2}, {4, 2}, {4, 3}, {2, 3}, {2, 4}, {1, 4}, {1, 1}, {3, 1}}], 
    {RGBColor[0.8, 0.1, 0.1], PointSize[0.03], EdgeForm[{GrayLevel[0], 
     Thickness[0.006]}], DiskBox[{1, 2}, 0.08], 
     {RGBColor[0.3, 0.3, 0.7], PointSize[0.03], 
      DiskBox[{3, 1}, 0.08]}}}}]], "Output",
 CellChangeTimes->{{3.856458532303279*^9, 3.8564586230956593`*^9}, {
   3.8564586705802383`*^9, 3.8564587180412188`*^9}, {3.856458756208065*^9, 
   3.856458783218669*^9}, {3.8564590046648607`*^9, 3.856459011803026*^9}, 
   3.8564592120260277`*^9, 3.856512869104824*^9, {3.856513043663843*^9, 
   3.85651304830766*^9}, {3.856537453920742*^9, 3.8565374993676653`*^9}, 
   3.8565380332276917`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"6008ce01-141f-4d86-9091-55facdd502d1"],

Cell[BoxData["\<\"eg0.pdf\"\>"], "Output",
 CellChangeTimes->{{3.856458532303279*^9, 3.8564586230956593`*^9}, {
   3.8564586705802383`*^9, 3.8564587180412188`*^9}, {3.856458756208065*^9, 
   3.856458783218669*^9}, {3.8564590046648607`*^9, 3.856459011803026*^9}, 
   3.8564592120260277`*^9, 3.856512869104824*^9, {3.856513043663843*^9, 
   3.85651304830766*^9}, {3.856537453920742*^9, 3.8565374993676653`*^9}, 
   3.856538033436858*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"57c01764-ff91-4c72-9368-5a6332ca8a39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"Point", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{"{", 
   RowBox[{"Gray", ",", 
    RowBox[{"PointSize", "[", "0.013", "]"}], ",", 
    RowBox[{"PointSize", "[", "0.020", "]"}], ",", "points", ",", "Black", 
    ",", "Thick", ",", 
    RowBox[{"Thickness", "[", "0.009", "]"}], ",", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}]}], "}"}], "]"}], "\[IndentingNewLine]",
     ",", "\[IndentingNewLine]", 
    RowBox[{"EdgeForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Black"}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", "red", ",", 
    RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
    "blue", ",", 
    RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<eg1.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8564588351700087`*^9, 3.856458848605418*^9}, 
   3.856458881738134*^9, {3.856458916927416*^9, 3.856458968960334*^9}, {
   3.8564590231353197`*^9, 3.856459099047531*^9}, {3.856459137646577*^9, 
   3.856459158459848*^9}, {3.856459197216029*^9, 3.856459198503303*^9}, {
   3.856512810584406*^9, 3.856512849833234*^9}, {3.856513050806052*^9, 
   3.856513051087388*^9}, {3.8565380773799343`*^9, 3.8565380904163303`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"2272445f-9fdb-4316-abcd-7863caa72946"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0.5], PointSize[0.02], 
   PointBox[{{0, 0}, {0, 1}, {0, 2}, {0, 3}, {0, 4}, {0, 5}, {1, 0}, {1, 1}, {
    1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 0}, {2, 1}, {2, 2}, {2, 3}, {2, 4}, {2,
     5}, {3, 0}, {3, 1}, {3, 2}, {3, 3}, {3, 4}, {3, 5}, {4, 0}, {4, 1}, {4, 
    2}, {4, 3}, {4, 4}, {4, 5}, {5, 0}, {5, 1}, {5, 2}, {5, 3}, {5, 4}, {5, 
    5}}], 
   {GrayLevel[0], Thickness[0.009], LineBox[{{1, 2}, {4, 2}, {4, 3}, {3, 3}}],
     LineBox[{{2, 4}, {1, 4}, {1, 1}, {3, 1}}], 
    {RGBColor[0.8, 0.1, 0.1], PointSize[0.03], EdgeForm[{GrayLevel[0], 
     Thickness[0.006]}], DiskBox[{1, 2}, 0.08], 
     {RGBColor[0.3, 0.3, 0.7], PointSize[0.03], DiskBox[{3, 1}, 0.08], 
      DiskBox[{2, 4}, 0.08], DiskBox[{2, 4}, 0.08], 
      DiskBox[{3, 3}, 0.08]}}}}]], "Output",
 CellChangeTimes->{
  3.856458850324806*^9, {3.85645891797128*^9, 3.856458969469022*^9}, {
   3.8564590298780746`*^9, 3.85645909291986*^9}, {3.856459143330841*^9, 
   3.8564591589133453`*^9}, 3.856459198923663*^9, {3.856512813944356*^9, 
   3.856512850212484*^9}, 3.8565130528431597`*^9, 3.856538092809738*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"a5171c17-df9f-4f70-a5d5-2c67de1e6a1a"],

Cell[BoxData["\<\"eg1.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.856458850324806*^9, {3.85645891797128*^9, 3.856458969469022*^9}, {
   3.8564590298780746`*^9, 3.85645909291986*^9}, {3.856459143330841*^9, 
   3.8564591589133453`*^9}, 3.856459198923663*^9, {3.856512813944356*^9, 
   3.856512850212484*^9}, 3.8565130528431597`*^9, 3.8565380929636383`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"8e1bb258-c8c8-4c59-a047-b4d94ecdc559"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.856460117691359*^9, 3.856460154613647*^9}, {
   3.8564601937083883`*^9, 3.856460257388814*^9}, 3.856462293439014*^9, {
   3.85646232576046*^9, 
   3.856462342668275*^9}},ExpressionUUID->"59977179-9d8a-43b4-8f69-\
6b8d241668ed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"Point", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{"{", 
   RowBox[{"Gray", ",", 
    RowBox[{"PointSize", "[", "0.013", "]"}], ",", 
    RowBox[{"PointSize", "[", "0.020", "]"}], ",", "points", ",", "Black", 
    ",", "Thick", ",", 
    RowBox[{"Thickness", "[", "0.009", "]"}], ",", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "red", ",", 
    RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Black"}], "}"}], 
       "]"}], ","}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"EdgeForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Black"}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
    "blue", ",", 
    RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}], "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<eg2.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.8564591812698517`*^9, {3.8564592208655863`*^9, 3.856459286552218*^9}, {
   3.856459352856367*^9, 3.856459408520623*^9}, {3.85645945223971*^9, 
   3.8564594654447927`*^9}, {3.856459507667194*^9, 3.8564595989701643`*^9}, {
   3.856459787200677*^9, 3.856459830372398*^9}, {3.856459864976186*^9, 
   3.8564598811011887`*^9}, {3.856459980112249*^9, 3.856460002869059*^9}, {
   3.856460202782983*^9, 3.856460215767366*^9}, {3.856462244424552*^9, 
   3.8564622835816298`*^9}, {3.8564623148485107`*^9, 3.856462552985085*^9}, {
   3.856513055629615*^9, 3.8565130580159397`*^9}, {3.856537467313047*^9, 
   3.856537481084613*^9}, {3.85653813408246*^9, 3.856538141392908*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"af7cb0f9-edc4-4c8e-a671-e46220a30bd4"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0.5], PointSize[0.02], 
   PointBox[{{0, 0}, {0, 1}, {0, 2}, {0, 3}, {0, 4}, {0, 5}, {1, 0}, {1, 1}, {
    1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 0}, {2, 1}, {2, 2}, {2, 3}, {2, 4}, {2,
     5}, {3, 0}, {3, 1}, {3, 2}, {3, 3}, {3, 4}, {3, 5}, {4, 0}, {4, 1}, {4, 
    2}, {4, 3}, {4, 4}, {4, 5}, {5, 0}, {5, 1}, {5, 2}, {5, 3}, {5, 4}, {5, 
    5}}], 
   {GrayLevel[0], Thickness[0.009], 
    LineBox[{{1, 2}, {2, 2}, {2, 3}, {1, 3}, {1, 1}, {3, 1}}], 
    LineBox[{{2, 4}, {4, 4}, {4, 2}}], 
    {RGBColor[0.8, 0.1, 0.1], PointSize[0.03], EdgeForm[{GrayLevel[0], 
     Thickness[0.006]}], DiskBox[{1, 2}, 0.08], 
     {RGBColor[0.3, 0.3, 0.7], PointSize[0.03], DiskBox[{3, 1}, 0.08], 
      DiskBox[{4, 2}, 0.08], DiskBox[{2, 4}, 0.08]}}}}]], "Output",
 CellChangeTimes->{
  3.856459182135333*^9, 3.856459223509583*^9, {3.856459275162799*^9, 
   3.856459287006472*^9}, {3.8564593797679443`*^9, 3.856459409075439*^9}, {
   3.856459454824922*^9, 3.8564594658490763`*^9}, {3.85645950968396*^9, 
   3.856459551047956*^9}, {3.856459584870513*^9, 3.856459599354762*^9}, {
   3.85645978981356*^9, 3.8564598073597813`*^9}, {3.856459868638686*^9, 
   3.856459881772518*^9}, {3.856459980977551*^9, 3.8564600037332*^9}, 
   3.8564602164770737`*^9, 3.856462245602748*^9, {3.856462280309867*^9, 
   3.8564624040150223`*^9}, {3.856462442170269*^9, 3.8564624492267427`*^9}, {
   3.856462479375977*^9, 3.856462553479926*^9}, 3.856513058921783*^9, 
   3.8565374815298862`*^9, 3.856538108303857*^9, 3.856538141917349*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"9614d5e8-f09a-449a-9053-a305199cadc8"],

Cell[BoxData["\<\"eg2.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.856459182135333*^9, 3.856459223509583*^9, {3.856459275162799*^9, 
   3.856459287006472*^9}, {3.8564593797679443`*^9, 3.856459409075439*^9}, {
   3.856459454824922*^9, 3.8564594658490763`*^9}, {3.85645950968396*^9, 
   3.856459551047956*^9}, {3.856459584870513*^9, 3.856459599354762*^9}, {
   3.85645978981356*^9, 3.8564598073597813`*^9}, {3.856459868638686*^9, 
   3.856459881772518*^9}, {3.856459980977551*^9, 3.8564600037332*^9}, 
   3.8564602164770737`*^9, 3.856462245602748*^9, {3.856462280309867*^9, 
   3.8564624040150223`*^9}, {3.856462442170269*^9, 3.8564624492267427`*^9}, {
   3.856462479375977*^9, 3.856462553479926*^9}, 3.856513058921783*^9, 
   3.8565374815298862`*^9, 3.856538108303857*^9, 3.856538142080933*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"2e47ba15-0014-4293-843a-c2d588be2005"]
}, Open  ]]
},
WindowSize->{808, 714},
WindowMargins->{{28, Automatic}, {36, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"17f8cb7e-e227-41a9-84ae-d13e998f5112"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 304, 7, 30, "Input",ExpressionUUID->"c71717aa-8a00-4a67-8e9c-30a385929549"],
Cell[887, 31, 214, 3, 34, "Output",ExpressionUUID->"42659ae8-5926-4752-90dc-cfcfee80c5e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1138, 39, 3411, 97, 199, "Input",ExpressionUUID->"0248a53f-da34-4322-bf9c-ab2acb706f24"],
Cell[4552, 138, 1988, 30, 376, "Output",ExpressionUUID->"f3d20deb-3250-45ec-808f-72311e34cb86"],
Cell[6543, 170, 785, 10, 34, "Output",ExpressionUUID->"365425e1-9831-4e7e-ac5c-ee42d71392c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7365, 185, 3905, 112, 241, "Input",ExpressionUUID->"7d08ec13-e289-4671-bbe7-2d9bce4e0b85"],
Cell[11273, 299, 1773, 28, 376, "Output",ExpressionUUID->"51c357a4-e944-40eb-ab05-fa76eebc218c"],
Cell[13049, 329, 546, 8, 34, "Output",ExpressionUUID->"7701e0c2-e08b-437c-af81-195f1afdc5b1"]
}, Open  ]],
Cell[13610, 340, 584, 16, 73, "Input",ExpressionUUID->"ccc29fc0-07c9-454a-a68d-8122e75b2202"],
Cell[CellGroupData[{
Cell[14219, 360, 2515, 66, 178, "Input",ExpressionUUID->"d97606aa-fad1-43c8-bb9a-593710e683d7"],
Cell[16737, 428, 1194, 20, 376, "Output",ExpressionUUID->"6008ce01-141f-4d86-9091-55facdd502d1"],
Cell[17934, 450, 514, 7, 34, "Output",ExpressionUUID->"57c01764-ff91-4c72-9368-5a6332ca8a39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18485, 462, 2996, 80, 220, "Input",ExpressionUUID->"2272445f-9fdb-4316-abcd-7863caa72946"],
Cell[21484, 544, 1197, 20, 376, "Output",ExpressionUUID->"a5171c17-df9f-4f70-a5d5-2c67de1e6a1a"],
Cell[22684, 566, 434, 6, 34, "Output",ExpressionUUID->"8e1bb258-c8c8-4c59-a047-b4d94ecdc559"]
}, Open  ]],
Cell[23133, 575, 276, 5, 30, "Input",ExpressionUUID->"59977179-9d8a-43b4-8f69-6b8d241668ed"],
Cell[CellGroupData[{
Cell[23434, 584, 3475, 90, 262, "Input",ExpressionUUID->"af7cb0f9-edc4-4c8e-a671-e46220a30bd4"],
Cell[26912, 676, 1620, 26, 376, "Output",ExpressionUUID->"9614d5e8-f09a-449a-9053-a305199cadc8"],
Cell[28535, 704, 872, 12, 34, "Output",ExpressionUUID->"2e47ba15-0014-4293-843a-c2d588be2005"]
}, Open  ]]
}
]
*)



==> fig/phi3_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63189,       1392]
NotebookOptionsPosition[     60979,       1347]
NotebookOutlinePosition[     61370,       1363]
CellTagsIndexPosition[     61327,       1360]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"12", "-", 
       RowBox[{"4", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"8", "-", "d"}], ")"}], "3"]}]}], ",", 
      RowBox[{"12", "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"8", "-", "d"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["10", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", "d"}], ")"}]}]}], ",", "18", ",", "d"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "3", ",", "8"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", " ", "Blue", ",", " ", "Orange", ",", "Dashed"}], 
      "}"}]}]}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.825345264782208*^9, 3.825345265820212*^9}, {
  3.825345309043749*^9, 3.825345334339788*^9}, {3.8253454514549522`*^9, 
  3.825345474549879*^9}},ExpressionUUID->"1208c3b4-7f91-40bc-a41f-\
43ce84006985"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVxX081HcAB/CT6E6yEz/34Nz3nOMnY0NJCfuEtWIourximnno6jU0yiW0
pCQrw0u7UCgWe9VIqHUWKWSemsfKQwpFamV6mGe2/fF+vQ0D93mFLGEwGO7/
+f9j3LIVDAYTqr/Ld0mlFPjHxzQkqkzIis99FeZDoWxcxNyszkRLXo1v4k4K
T++lLknTZEJxXMPnuj8Fx6iwScJjwswj15PaTWGq3XTwM2smtg7Wo1tOIfRU
XsWRYCZyl1FG0kwK0oXTfot/MLFue/no9j4Ks9k3W0fyWVjQjh3ICtXDa9ou
wz9cA5vrTQId3+uhxD7k/AOb5SCdmVXrD3HgzBxstNXSxDE1xYkYFheSujJX
00eaCLc42M9P46Jnbfc4o3wFRg4N5zHEPPhbXXzUl6yFFyK9DQ7XeLAQ1Opu
8voI+6vMg3rW8jE2kG3XQrFx+vv7U5UNfAzSR3QdYtkwt9muP+ehj5o169hX
B9jYsekCdaZTH6wcnvAnV21oxh08HBEkQPT8pW6nq9pwK7KOLBkTwEvpmxcs
WAnuZHSXZawBdNY/+yEpaSX2XUzU0tAQYqaUK4p8tRIeG+XdTqlCuB2Pamjz
0UGl2lvWHUJw1/Mwd/KWDkpub2vOLSQokBfHppvpguspnA8QiBD6TRnDQqGL
3FdyhjBYBD+XwE/TZnTxImFjk0aRCBUJdt/JZBSif213zR4XYbWyyle9lUJr
W2f6ztWGyCqnZIWWetgtVrrURRliL0uRWHleD5vUg0vaqwzxtc8dd4UKBy+f
xQ9oqYhxm0GZjoRz0C0Nqn+zRYxl4Q4S214O1N6bcmPSxYjqZDd5OnIxfTrA
yqZLDPczmgn9l7lYc9NfJUNgBDf38mFLNg/WAy1nRQFGsGz6RHZiPw9yK5K9
M98IR/I75jyf8MDg2HrbvDTC+0hD+0FnPtwnazpgIUFnbmbKSCkfQ3vZrPEo
CR7drTxZrqePDQ/b1VqVEtRfvnbpaIw+eiLk4TvmJBC8aeuqHdFHVe7TlAQX
Y2StOlfc6ibA7nu39g8kGSO+JiXTTSmANH4X+3GbMTz0pZeaJAZIlg1zk7gm
cApv8NNONsDRLb2jAX4muCAIlLR8MEBNlSLscYEJjGuLFB5+QtSa1yuTR02Q
bnHXrKNaiOWNDyIGV9GQvVva3mhGkD1Z/LQvgkbQtbei5FSC16JJSv06jdAE
7znXdIIclZR5qxs05N4VDzUzCDyHxM/9f6Nx8kPUj2kKgtICj4rrShol66dn
z+YQHDAp9AqppjFzZ/FB4RWCuY+lqXUNNNI6NFPqGgiW25Yzj/XSyC4I23Oi
keAWZ8vfJX00Cg7cd97cTBA2NfCwt5/GDb20meb7BH8qNYqsn9Do99XZ09lN
kGEf+PnQMA16mOc8NEzAd9JO2PiahmVFjPDn5wTN4qK9YW9o2CX2TYeMEsSp
OmzLGqfxJZ1TOvaS4HHdHtHEBI3Ib0XCiQmCi1/UVF/4h0ac/dHpsncE3qY7
ClsmaSSuGOo68IFAlfVXytQUjcyrBaempghCmjj+W2dp5McvlVXOEHCuFLvE
zdG4si3EKW6OoOGUs/kv8zQqxPcMHBcIokN7dLoWaFS/M5leXCRY5b5vdnGR
xr8FhhJW
       "]]},
     Annotation[#, "Charting`Private`Tag$6187#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0/k/1HkAx/ERqyHHyDCOMd+ZMTMfeaxtikrS9A71sOxgtVbRtdU02dVs
q6gHlSOJENaxpXQN1epw1i5dkg05iklN8ZArpZKVo8ix9of34/V4/gFv3pZf
fWWzaDSadGb/95BZsT6NRoc/8c7oduTAIrZPV6BJx0CN/I27EwfFA1y6uzYd
8T9HOV9bxkHHg5RZqXp0lF0t6tkn4UASuvMTZU4H24G5yMCNg89NNp0rFtLR
gectjt4cBCeeKY3cRkdQwFbWMRkHflNJgdM1dEQk7812/J2DL9l/N/Se18Gf
NyYkRkMc9BOn9A0KXbSqzd8flFK45iw79XTRHJh0yQ6KLlBwpXfWLjHQw9f+
R57ZaHIhqCr2sFHr4VEZGaaLuXi+uGWAVqKPTwdGX+Zv5mLDgnPq1gQDKK+v
vxOUyoUd+z5zta8hmvoMeEO3uOhrz3aqN2EgNnLAV9LPRSeJZC6PYKDciK3z
gwUPFQ6OjIJ2BkJYHUVxq3nQyTHnZHoYoeBg87yIMB72Tea1uBQYQdHFEDkp
efAtCzizjT0XJRcPDJareDBe2nP0yJG5CO+ILlirycd4oRk35N1cVJk0D1bM
58MzNrT6sb8x0q/4aL7bxEel9wGzT7eM0bPC8sTLJD6UYVcj0myZKHdgTmXe
5iP4p2KaXRYTzJxcv6B+PgLdtsxPHWfiX43oBbMtrFEa47RLLjeBT01i23YP
a9iX3Q7QbjCBfWLXnLS91jhRYiK/IDZF9r3HdmqlNYJ0sg6XnzJF7Lp+TqfK
Gpv870mzNFj42O+XUUoT4C7NxKZXwUJ393v1twsEmK1YLljygoW1UkvGxGYB
QlWMh94SM/iUZNbtSxZAmqEX05ZvhoZwyY9/3RbAU1rSLWaYo15iL6t4K4D4
4TfyuN3m8Aq7u73XVIjI880T3i/N4WcYvqRxtRDDITznTlcLtOdGJUXtFkJ1
+nhyb6EF3p+8XjisFEJdWR5fYmqJ/SmL19k3CfFPflFedLglUke9ho9NCsH+
8PjJ/V5LzLubufGKnQgn5p282uDJhlusjTQjQISoiuTjnmVs9OT36UoSRfCy
9Mt7KLCC9iqXm1o3RXBRVAcaJVjhSmvvQOZrEc6ytwjqR6zQoiobesMiEN6/
mOUVyEFMjTpCexVBml2lbfOdmZ+IU0bxG4F8SKup1paCfHw3lp8j2Fr0kZuQ
QuF0Ra6BViNBcMyaCY80CkyNjVN1Mw5bU/pML53C0ZWsD+mPCOJHQo+lZlEI
rUxosG4iuLZ07MsfORSkVYok1ycE4/emn164TGGy2lH30AuC1Ga95KpqCusf
1X816zVBtnLnjrhaCirDuJHaGSv3NLq611Fw91nxKu0NwQ3T1PG6RgoOTUVV
vLcEbQHGO1QtFPRUWYdW9hOQbnPXrm4Kt55u1ogeIhCXhnNyX1FYyLIYdB8m
cDrcOiZ7TeGSv6qDMULwHckp7HtLIUO9quLsKEHIL1zO4CCF4Be2kRVjBPud
o8eKhyh0WfQo4scJDut3PdkzQmFtYM5Gny8ExwuUiZ8/U3BrM5R0TBCcj9KS
l49TKGfX2l2aJLj8vcxl/wQF8YYYq11TBKX8B1aSKQp5Ocv0HacJ7gyJxqan
KbDbhyemZ/wflEgc8A==
       "]]},
     Annotation[#, "Charting`Private`Tag$6187#2"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ3SyxiZeBgcOBAQyMHHK652+pT0HwQ//1RP8/geD/
nrXj7LNFnHD+W3WrybF5XHD+OpvUOddMueF8Z46HJ835eOB8lSObvDRuIPg3
za6+Z9jMC+fHGi68cbuTD87XlTks4hbED+e/vDfL6oyoAJz/UL1exLYawT9g
YiGw/h6CzzlXUm6qlyCcX/F36VWn9Qh+0M6o+SkyQnC+sOWTrvZ2BP/XBgmF
otcIvndL6fEL4cJw/iH/WonvexD8xWVrqydqiSDCM3ETg+40BD/aJUl/wi8E
f0uTVUF6uiicb7xzbxTbWQR/5mbR9GUGYnB+Jue01l1zEPz48IO+0xjF4fz9
DKIaz/IQfPY8WxXzWwh+6WWBU/52EnC+7xSepjurEHxv382PDQQk4XyDU3rp
bcUIfv2iS3/87yP4X4oUbR46S8H5l+fN6H22AcG/cWhXx2YxaTj/6KqNSxur
EHyZdxeuHH6G4M/UnL32rLcMnN9woHeG904E3086dOkpFVk43ynveLRgJ4K/
QCZJ5cxXBF/18PJpftFycP5E3UNal/Yh+OmfWS6e1JKH85M3flLo7EfwJ1zi
6T1yHMHf91nt5///CD4AoYXGRw==
       "]]},
     Annotation[#, "Charting`Private`Tag$6187#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxFxW0s1HEAB/B/ZUJHJ06Hc067Ipu6HuWGmmvNXMdiZnOzltxOi6sJa2ge
8pjkTF2IlIs25unu1mIlT5HHeU4xhbqmViYZd+SqF/2+Lz77OIVfCZRspShK
9Ne/bzJV5hRlcur/dukLZtxtWLXIMfE1xh+78rfKadg7LnrV0RavDbvMnjyM
o3LLNckROHjzttjwBq+XPB/QVpiSvzvzC8NkZuQ6T0npxLEdZIHJbI+7BY3M
7VT5uUzid8fHFym1OTns0OPJqRwLshurw/pM4E7ywkwJv59BJ886J1t7JeLW
oyfo9TPYtMyWfc/Pknz9d+W4Tz0ObAotj2DtIlt5fLqVlYX1DUxOzDcsTI/r
HgqxIrcH3GCuvsDK+NrEAldrctQFFeWmwOLT4QfleqxJ41+VShnkI00vQ40H
cLGaIa3i2ZAvmSoymkvx+ZA2kWLLbvIriuGileHtMi+u+3scN0rvDfBmkkV3
aWnT1VgoUs/z6LZkXu8BaeY1nFwxshHwAf+KcfKcFdiRRx8W5Wkb8GR7c7ba
xp78urqxMjUBs34MjXVocfH+B7UDQhY5pTWvSNiE/e2DK3u5DmQfWbfYMgc/
YoVz+1fw3o6nCn8xm1zg1u460oKly0bDPa6O5IuNPzk5+TgqLWjDrwDHB2ne
0gpx9krcHbkC13no1u+XYX2bYaKqBstHaHmd3bhEGR2Z2YOVsYMC3z78zEau
7xvE06FWkaPj2HneVjA3j3maBPaTz5ifMaWTfMFnncsaFr7imMsc9tISTvJM
1amWcYb53FjsCi6qV+aureGKFCNpsx7XnJP4JG1gzZ4uB+9N3LK8T2cw4D9+
XxNn
       "]]},
     Annotation[#, "Charting`Private`Tag$6187#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 3.0000001020408162`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{416.3046875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 8}, {3.0000001020408162`, 18.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.825345340191008*^9, {3.8253454686892776`*^9, 
   3.825345475307191*^9}},ExpressionUUID->"b52637d4-ac61-459c-ab71-\
c88ab9c0a8cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "3", ",", "8"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", " ", "Blue", ",", " ", "Orange", ",", "Dashed"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.825345558160672*^9, 
  3.8253455603536053`*^9}},ExpressionUUID->"0c9bc833-5534-4603-bbfe-\
b55d01fa386e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ3SyxiZeBgcOBAQw+2Od0z99Sn4Lgh/7rif5/AsH/
PWvH2WeLOOH8t+pWk2PzuOD8dTapc66ZcsP5zhwPT5rz8cD5Kkc2eWncQPBv
ml19z7CZF86PNVx443YnH5yvK3NYxC2IH85/eW+W1RlRATj/oXq9iG01gn/A
xEJg/T0En3OupNxUL0E4v+Lv0qtO6xH8oJ1R81NkhOB8YcsnXe3tCP6vDRIK
Ra8RfO+W0uMXwoXh/EP+tRLf9yD4i8vWVk/UEkGEZ+ImBt1pCH60S5L+hF8I
/pYmq4L0dFE433jn3ii2swj+zM2i6csMxOD8TM5prbvmIPjx4Qd9pzGKw/n7
GUQ1nuUh+Ox5tirmtxD80ssCp/ztJOB83yk8TXdWIfjevpsfGwhIwvkGp/TS
24oR/PpFl/7430fwvxQp2jx0loLzL8+b0ftsA4J/49Cujs1i0nD+0VUblzZW
Ifgy7y5cOfwMwZ+pOXvtWW8ZOL/hQO8M750Ivp906NJTKrJwvlPe8WjBTgR/
gUySypmvCL7q4eXT/KLl4PyJuoe0Lu1D8NM/s1w8qSUP5ydv/KTQ2Y/gT7jE
03vkOIK/77Paz///EXwAIYPsqw==
       "]]},
     Annotation[#, "Charting`Private`Tag$6242#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ3SyxiZeBgcOBAQIccrrnb6lPQfBD//VE/z+B4P+e
tePss0WccP5bdavJsXlccP46m9Q510y54Xxnjocnzfl44HyVI5u8NG4g+DfN
rr5n2MwL58caLrxxu5MPzteVOSziFsQP57+8N8vqjKgAnP9QvV7EthrBP2Bi
IbD+HoLPOVdSbqqXIJxf8XfpVaf1CH7Qzqj5KTJCcL6w5ZOu9nYE/9cGCYWi
1wi+d0vp8QvhwnD+If9aie97EPzFZWurJ2qJIMIzcROD7jQEP9olSX/CLwR/
S5NVQXq6KJxvvHNvFNtZBH/mZtH0ZQZicH4m57TWXXMQ/Pjwg77TGMXh/P0M
ohrP8hB89jxbFfNbCH7pZYFT/nYScL7vFJ6mO6sQfG/fzY8NBCThfINTeult
xQh+/aJLf/zvI/hfihRtHjpLwfmX583ofbYBwb9xaFfHZjFpOP/oqo1LG6sQ
fJl3F64cfobgz9Scvfastwyc33Cgd4b3TgTfTzp06SkVWTjfKe94tGAngr9A
JknlzFcEX/Xw8ml+0XJw/kTdQ1qX9iH46Z9ZLp7Ukofzkzd+UujsR/AnXOLp
PXIcwd/3We3n//8IPgBchbwf
       "]]},
     Annotation[#, "Charting`Private`Tag$6242#2"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ3SyxiZeBgcOBAQw4HHK652+pT0HwQ//1RP8/geD/
nrXj7LNFnHD+W3WrybF5XHD+OpvUOddMueF8Z46HJ835eOB8lSObvDRuIPg3
za6+Z9jMC+fHGi68cbuTD87XlTks4hbED+e/vDfL6oyoAJz/UL1exLYawT9g
YiGw/h6CzzlXUm6qlyCcX/F36VWn9Qh+0M6o+SkyQnC+sOWTrvZ2BP/XBgmF
otcIvndL6fEL4cJw/iH/WonvexD8xWVrqydqiSDCM3ETg+40BD/aJUl/wi8E
f0uTVUF6uiicb7xzbxTbWQR/5mbR9GUGYnB+Jue01l1zEPz48IO+0xjF4fz9
DKIaz/IQfPY8WxXzWwh+6WWBU/52EnC+7xSepjurEHxv382PDQQk4XyDU3rp
bcUIfv2iS3/87yP4X4oUbR46S8H5l+fN6H22AcG/cWhXx2YxaTj/6KqNSxur
EHyZdxeuHH6G4M/UnL32rLcMnN9woHeG904E3086dOkpFVk43ynveLRgJ4K/
QCZJ5cxXBF/18PJpftFycP5E3UNal/Yh+OmfWS6e1JKH85M3flLo7EfwJ1zi
6T1yHMHf91nt5///CD4A9uO9vw==
       "]]},
     Annotation[#, "Charting`Private`Tag$6242#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ3SyxiZeBgcOBAQwEHHK652+pT0HwQ//1RP8/geD/
nrXj7LNFnHD+W3WrybF5XHD+OpvUOddMueF8Z46HJ835eOB8lSObvDRuIPg3
za6+Z9jMC+fHGi68cbuTD87XlTks4hbED+e/vDfL6oyoAJz/UL1exLYawT9g
YiGw/h6CzzlXUm6qlyCcX/F36VWn9Qh+0M6o+SkyQnC+sOWTrvZ2BP/XBgmF
otcIvndL6fEL4cJw/iH/WonvexD8xWVrqydqiSDCM3ETg+40BD/aJUl/wi8E
f0uTVUF6uiicb7xzbxTbWQR/5mbR9GUGYnB+Jue01l1zEPz48IO+0xjF4fz9
DKIaz/IQfPY8WxXzWwh+6WWBU/52EnC+7xSepjurEHxv382PDQQk4XyDU3rp
bcUIfv2iS3/87yP4X4oUbR46S8H5l+fN6H22AcG/cWhXx2YxaTj/6KqNSxur
EHyZdxeuHH6G4M/UnL32rLcMnN9woHeG904E3086dOkpFVk43ynveLRgJ4K/
QCZJ5cxXBF/18PJpftFycP5E3UNal/Yh+OmfWS6e1JKH85M3flLo7EfwJ1zi
6T1yHMHf91nt5///CD4AkVC/Xw==
       "]]},
     Annotation[#, "Charting`Private`Tag$6242#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 1.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 8}, {1., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8253455615983343`*^9},ExpressionUUID->"d1c06675-6504-4af1-80b5-\
aeebd759bef9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"24", "+", 
      RowBox[{
       FractionBox["16", "9"], 
       RowBox[{"(", 
        RowBox[{"8", "-", "d"}], ")"}]}]}], ",", "18", ",", "d"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "3", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.825322632807922*^9, 3.8253226679324636`*^9}, {
  3.825322735241386*^9, 
  3.825322745535679*^9}},ExpressionUUID->"e0b748a4-290b-48f4-82a8-\
b4718bdd3849"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3881HcAx/FDtTuOzrnjjjsflXYSoozv/X4P8+hBWJnVo+vHuoUSkl+r
CBnJ+kU1i9WEyHgUHWvxkJASIZFo9dDkx6iWVBbHmP3xerwezyXqvRsCdWk0
ms98//97nsaQRqPD1uW1edM+wDxlVN9aj45Gw+E7YfPWjFnR1y6iY9vQ8wjO
vP+8e0o3g0nH6bNdd3dEAIqYsI+ET8fUu+rImXBg8qFNv3I1HffK0lucQoHQ
Y7mViTvpCFohOng+CAiYPa6au0dHnkD9ZJ8KmM650Tacz8DXnSiXugN/iyRn
tobrozl9yuOiHXBVFnj+8WcGiEsL+ibWFHCn9ze7GjHxqHi/Tc+MEtaNGi+b
XiacPHsNPj5Q4olL9xitwhCMZIZVQK4SW53yep+mG2GrV8HnWXuVsBfc5nhu
WIxVpuN9THclRvtyJK1cFuKTWFfq2Ur0ixI58jgWPN8M/FM6pECdM8Uq62Ph
5AjxPVClAOMC3/JHL2OsP2z/OCVdgf3/Fna7lRnjtHDsyZ0tCmyo2py7U8CG
z6Zkoy/sFDARD/6QlsbGEZLw5eUZObTlPKvIV2zIXtobKTvk8E6JaerYaIIw
/7IZzkU5GvwO8T7WmEBQNxhkFSVHQeyVuExbDjzvv9IJcZMjdIeGZp/FwWu1
qiSLLYfKQ70qQ8sBazahfXJIhspkSURwMBflrtHLsn+TYU3Vzc2L2rhoixZ+
CD8qQ3YFN7jI0RRBilWdoi0y7GZkpVafN0V8Ebvf0k6G7RvrfbJ0zLCYXbLH
e06KWzSuzXC4GYQCE9H1dik+CZdbu/5hhmLN4JherhQxXawWPwUP5etCnNMi
pfA5y0x+VsLDmtT6X9e6SeHtUzHgyOLDub41R8mVwrHFIfhIFB+adGTzRyVI
zO+c8XvOR+nb1HtOVRJ8iFwi63c3x1JVYlTicQm6fjl3YrjcHJydXn4GWyTo
bag+WmFqgZSI5qJWBwnulFwrPHzQAhGMawb7dCUQvOl4dHvYAj0IyfPvFCN7
xc9X2rwFqInr0ewpFCOp7sQ57yoBBAGmE/XRYvhaBBS2WAuhrb7pMe0hhlt4
k8o4XYivrPmsEJ4YFwVq69YJIVbaeTLNRigsv305y1dliQRXUcpUNYVM+wbb
zlpL+D6IYNw6SSH4/YKHzbYE2QuP32rYRuHba++s0k8RqJWq8WknCqHJ/jNe
mQSvZ/N0nOcd61/ZwzxDEFs7YhzqSOHoRMzJjCyCY/LY1c8cKFwVT03/dIGg
QpoZVbOSgrZ+7nFRKYEe1TQRv5xCRifzRGMTwSXHNdp/eRRyCsJ2HWkmsH97
QN9l3gXR7e5r7xPcKKszDzejcN00Q3u/naDVwVfax6XwbLPJrq5ugg92u+Nr
2RREA3z3FwMEHityZxOYFBwrD1peGiJoHxky+t2AgiT16VTgXwSbiu3ImD6F
daIL5aMvCUJF1crtDAqRe6wsx8cJzi7vTlIuohAvOzyleU9gOWSR+d1CCqmG
Lx5FTxAUX1LnlS2gcK6s4NjkJEHNsrf1RI9CftKC4GotgeeAS+dGXQql6wPd
4mcIOvIPvTilQ6Fy6V2hYpZApW5810SjUPv+06m5OYLBJQZ6tHn/B6fVB3g=

       "]]},
     Annotation[#, "Charting`Private`Tag$4263#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ3SyxiZeBgcOBAQyMHHK652+pT0HwQ//1RP8/geD/
nrXj7LNFnHD+W3WrybF5XHD+OpvUOddMueF8Z46HJ835eOB8lSObvDRuIPg3
za6+Z9jMC+fHGi68cbuTD87XlTks4hbED+e/vDfL6oyoAJz/UL1exLYawT9g
YiGw/h6CzzlXUm6qlyCcX/F36VWn9Qh+0M6o+SkyQnC+sOWTrvZ2BP/XBgmF
otcIvndL6fEL4cJw/iH/WonvexD8xWVrqydqiSDCM3ETg+40BD/aJUl/wi8E
f0uTVUF6uiicb7xzbxTbWQR/5mbR9GUGYnB+Jue01l1zEPz48IO+0xjF4fz9
DKIaz/IQfPY8WxXzWwh+6WWBU/52EnC+7xSepjurEHxv382PDQQk4XyDU3rp
bcUIfv2iS3/87yP4X4oUbR46S8H5l+fN6H22AcG/cWhXx2YxaTj/6KqNSxur
EHyZdxeuHH6G4M/UnL32rLcMnN9woHeG904E3086dOkpFVk43ynveLRgJ4K/
QCZJ5cxXBF/18PJpftFycP5E3UNal/Yh+OmfWS6e1JKH85M3flLo7EfwJ1zi
6T1yHMHf91nt5///CD4AoYXGRw==
       "]]},
     Annotation[#, "Charting`Private`Tag$4263#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFxW0s1HEAB/B/ZUJHJ06Hc067Ipu6HuWGmmvNXMdiZnOzltxOi6sJa2ge
8pjkTF2IlIs25unu1mIlT5HHeU4xhbqmViYZd+SqF/2+Lz77OIVfCZRspShK
9Ne/bzJV5hRlcur/dukLZtxtWLXIMfE1xh+78rfKadg7LnrV0RavDbvMnjyM
o3LLNckROHjzttjwBq+XPB/QVpiSvzvzC8NkZuQ6T0npxLEdZIHJbI+7BY3M
7VT5uUzid8fHFym1OTns0OPJqRwLshurw/pM4E7ywkwJv59BJ886J1t7JeLW
oyfo9TPYtMyWfc/Pknz9d+W4Tz0ObAotj2DtIlt5fLqVlYX1DUxOzDcsTI/r
HgqxIrcH3GCuvsDK+NrEAldrctQFFeWmwOLT4QfleqxJ41+VShnkI00vQ40H
cLGaIa3i2ZAvmSoymkvx+ZA2kWLLbvIriuGileHtMi+u+3scN0rvDfBmkkV3
aWnT1VgoUs/z6LZkXu8BaeY1nFwxshHwAf+KcfKcFdiRRx8W5Wkb8GR7c7ba
xp78urqxMjUBs34MjXVocfH+B7UDQhY5pTWvSNiE/e2DK3u5DmQfWbfYMgc/
YoVz+1fw3o6nCn8xm1zg1u460oKly0bDPa6O5IuNPzk5+TgqLWjDrwDHB2ne
0gpx9krcHbkC13no1u+XYX2bYaKqBstHaHmd3bhEGR2Z2YOVsYMC3z78zEau
7xvE06FWkaPj2HneVjA3j3maBPaTz5ifMaWTfMFnncsaFr7imMsc9tISTvJM
1amWcYb53FjsCi6qV+aureGKFCNpsx7XnJP4JG1gzZ4uB+9N3LK8T2cw4D9+
XxNn
       "]]},
     Annotation[#, "Charting`Private`Tag$4263#3"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 8}, {0., 32.88888870748299}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8253226687358313`*^9, {3.825322740331812*^9, 
   3.825322746698132*^9}},ExpressionUUID->"a4c4b393-1001-4642-b1d0-\
f6240e454496"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"12", "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"8", "-", "d"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["10", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "-", "d"}], ")"}]}]}], ",", 
     RowBox[{"14", "-", 
      RowBox[{
       FractionBox["5", "2"], 
       RowBox[{"(", 
        RowBox[{"8", "-", "d"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["67", "18"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "-", "d"}], ")"}]}]}], ",", "d"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "3", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8253231869563217`*^9, 3.8253231906845913`*^9}, {
  3.825323778820469*^9, 
  3.825323820729105*^9}},ExpressionUUID->"585ab8c6-29c5-4117-aaf9-\
387960858f38"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0/k/1HkAx/ERqyHHyDCOMd+ZMTMfeaxtikrS9A71sOxgtVbRtdU02dVs
q6gHlSOJENaxpXQN1epw1i5dkg05iklN8ZArpZKVo8ix9of34/V4/gFv3pZf
fWWzaDSadGb/95BZsT6NRoc/8c7oduTAIrZPV6BJx0CN/I27EwfFA1y6uzYd
8T9HOV9bxkHHg5RZqXp0lF0t6tkn4UASuvMTZU4H24G5yMCNg89NNp0rFtLR
gectjt4cBCeeKY3cRkdQwFbWMRkHflNJgdM1dEQk7812/J2DL9l/N/Se18Gf
NyYkRkMc9BOn9A0KXbSqzd8flFK45iw79XTRHJh0yQ6KLlBwpXfWLjHQw9f+
R57ZaHIhqCr2sFHr4VEZGaaLuXi+uGWAVqKPTwdGX+Zv5mLDgnPq1gQDKK+v
vxOUyoUd+z5zta8hmvoMeEO3uOhrz3aqN2EgNnLAV9LPRSeJZC6PYKDciK3z
gwUPFQ6OjIJ2BkJYHUVxq3nQyTHnZHoYoeBg87yIMB72Tea1uBQYQdHFEDkp
efAtCzizjT0XJRcPDJareDBe2nP0yJG5CO+ILlirycd4oRk35N1cVJk0D1bM
58MzNrT6sb8x0q/4aL7bxEel9wGzT7eM0bPC8sTLJD6UYVcj0myZKHdgTmXe
5iP4p2KaXRYTzJxcv6B+PgLdtsxPHWfiX43oBbMtrFEa47RLLjeBT01i23YP
a9iX3Q7QbjCBfWLXnLS91jhRYiK/IDZF9r3HdmqlNYJ0sg6XnzJF7Lp+TqfK
Gpv870mzNFj42O+XUUoT4C7NxKZXwUJ393v1twsEmK1YLljygoW1UkvGxGYB
QlWMh94SM/iUZNbtSxZAmqEX05ZvhoZwyY9/3RbAU1rSLWaYo15iL6t4K4D4
4TfyuN3m8Aq7u73XVIjI880T3i/N4WcYvqRxtRDDITznTlcLtOdGJUXtFkJ1
+nhyb6EF3p+8XjisFEJdWR5fYmqJ/SmL19k3CfFPflFedLglUke9ho9NCsH+
8PjJ/V5LzLubufGKnQgn5p282uDJhlusjTQjQISoiuTjnmVs9OT36UoSRfCy
9Mt7KLCC9iqXm1o3RXBRVAcaJVjhSmvvQOZrEc6ytwjqR6zQoiobesMiEN6/
mOUVyEFMjTpCexVBml2lbfOdmZ+IU0bxG4F8SKup1paCfHw3lp8j2Fr0kZuQ
QuF0Ra6BViNBcMyaCY80CkyNjVN1Mw5bU/pML53C0ZWsD+mPCOJHQo+lZlEI
rUxosG4iuLZ07MsfORSkVYok1ycE4/emn164TGGy2lH30AuC1Ga95KpqCusf
1X816zVBtnLnjrhaCirDuJHaGSv3NLq611Fw91nxKu0NwQ3T1PG6RgoOTUVV
vLcEbQHGO1QtFPRUWYdW9hOQbnPXrm4Kt55u1ogeIhCXhnNyX1FYyLIYdB8m
cDrcOiZ7TeGSv6qDMULwHckp7HtLIUO9quLsKEHIL1zO4CCF4Be2kRVjBPud
o8eKhyh0WfQo4scJDut3PdkzQmFtYM5Gny8ExwuUiZ8/U3BrM5R0TBCcj9KS
l49TKGfX2l2aJLj8vcxl/wQF8YYYq11TBKX8B1aSKQp5Ocv0HacJ7gyJxqan
KbDbhyemZ/wflEgc8A==
       "]]},
     Annotation[#, "Charting`Private`Tag$4315#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3081AcAx/FL4uSh4w537uF3pJj9zj32dC+ub7QmdnqlrIcrNWPXllRK
a6IQClnuVUl5avSwl1TibDIPCSk9cxUldaxTi5oi3SnW/vi83q+Pa/jmkEgz
CoWi/Nz/7mVW2FIoVMS1mbds5cjgkvJyqvtkKl6HcP59z5ah4g2fGmBBRfhj
KTv+8z+7etAs24aKxQPhW9NcZFDEbholWFQ42TVy85gyfLjnqZ8voUK7NGFH
M0OGqMwi7Z4IKgY6RzycbWUIHT+gmrhGRVi/IaP2kxRjx6tvGYqtMNt1lUNM
txSDHvJDa6OnIpb7MGxNnRTnfSLzH8yyRqDpQHNvoRT+VP31OXY2cBhuf9WR
IIV7c0WgZ6cNFpS7dxrDpOiaff8NpdIWP6RbpGX4SrFW/Fvn43Q78P35yj85
Ugg4TYxFIdOwoOGrLua4BC97jstvOtIQunJs5vNuCfQeexi+u2i4W1k7z1An
wWXZXNqFHhp631RF7i2SwKqAxTsSaI8XAfOXZe6WYOenU/f9LthjeYRuyrV1
EoRcWl0UwXFAVb7xl80KCejz/s7Yt88BZVXfWlZyJTCVM/kxrxxgpWlY9eWE
GEEpsa13V9ChSq/eZNcjxpUlCczRWjroC+sWzWwQo2THuV0aLwYus0P0vxeI
EfVdBUWQw4CZjnekNV4M1cJwYbaJgbLgUVt2mBjaZPkWtdoRiw3rArp8xJBe
qlttccsRSui+vskV41ilo/q0yAmGuMT1qgkRfrTKSa3Jd0Jse608tEeEdSsa
lTmTnPHTgPmjvQ0iNFAcPQ3Rzlg+/YmcWyiCZbSv+5xHztDJB7UhCSLEdtDa
liiYqGZYDdeGiaA8bJPcXcrEIeuqYY2vCEHKyj4RjQVdc1RNHk8EUZu3Om0b
C6Vha44toIiwp7j945KnLAx4VW87WS/EcIyrj97fBcHcOwphkhAdhblZhnIX
5C+2yDqoEKLzSs3+Sic2qkzLI1dRhGgpvXgqKY4NYxR9i6rJG5zXd3VNBjY8
WW8/SZK8ceyLvHO3gjhwC3zhuN3fG4mXs3KDLnFgWTVenkHxRjA79FSbOxdM
fcrurnoB/KJbVfbpXAxr3B5okgQ4wQl3vznCxV/xz8qJ+QLMaDqTE6ziQTlQ
5eg8SQCN4IpXez0P1tyxskXNJNTvzO9d9yJQuW99a1Ayie8vvuWnHyTg8fOT
jTULSUQlL/sYqCGQWq9IPuNPYscy7UObQwT6ppzIPexHYv9I7K/ZOQSKDoe3
RIPE+XnGsaMFBJwq+nnTfUiYGicenD5LYPLg0L1MKYnsdpus5lYC+nCLuWvd
SBwv2bQh7ToBRak6ONCVRMn22/4BNwgUDF2LmMMn8YdTtunGbQIrEzM19jwS
3avpGzruE7hTQHvVwiLh0cfy7+0jUN/pUuhtT0KkjeOdfE6Aw4/Xsmkk5KmP
jZH9BHaqn7RRp5H4xqOg/OU/BGa9LxrttSERs5HPGxoiUEafsfQolUS8T5Kx
4h2Bqao0dYoliVTbXt32EQLq4v6ErRYkci+UZH74QGC6uLQ0yJxEcaK5usZE
IHGndePcySTOLo30i/9I4GlD1MMZZiS0ble5inECvpa3Bx0mkah/N9M4MUEg
L1hoTqGQ+A8WEgUN
       "]]},
     Annotation[#, "Charting`Private`Tag$4315#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFxW0s1HEAB/B/ZUJHJ06Hc067Ipu6HuWGmmvNXMdiZnOzltxOi6sJa2ge
8pjkTF2IlIs25unu1mIlT5HHeU4xhbqmViYZd+SqF/2+Lz77OIVfCZRspShK
9Ne/bzJV5hRlcur/dukLZtxtWLXIMfE1xh+78rfKadg7LnrV0RavDbvMnjyM
o3LLNckROHjzttjwBq+XPB/QVpiSvzvzC8NkZuQ6T0npxLEdZIHJbI+7BY3M
7VT5uUzid8fHFym1OTns0OPJqRwLshurw/pM4E7ywkwJv59BJ886J1t7JeLW
oyfo9TPYtMyWfc/Pknz9d+W4Tz0ObAotj2DtIlt5fLqVlYX1DUxOzDcsTI/r
HgqxIrcH3GCuvsDK+NrEAldrctQFFeWmwOLT4QfleqxJ41+VShnkI00vQ40H
cLGaIa3i2ZAvmSoymkvx+ZA2kWLLbvIriuGileHtMi+u+3scN0rvDfBmkkV3
aWnT1VgoUs/z6LZkXu8BaeY1nFwxshHwAf+KcfKcFdiRRx8W5Wkb8GR7c7ba
xp78urqxMjUBs34MjXVocfH+B7UDQhY5pTWvSNiE/e2DK3u5DmQfWbfYMgc/
YoVz+1fw3o6nCn8xm1zg1u460oKly0bDPa6O5IuNPzk5+TgqLWjDrwDHB2ne
0gpx9krcHbkC13no1u+XYX2bYaKqBstHaHmd3bhEGR2Z2YOVsYMC3z78zEau
7xvE06FWkaPj2HneVjA3j3maBPaTz5ifMaWTfMFnncsaFr7imMsc9tISTvJM
1amWcYb53FjsCi6qV+aureGKFCNpsx7XnJP4JG1gzZ4uB+9N3LK8T2cw4D9+
XxNn
       "]]},
     Annotation[#, "Charting`Private`Tag$4315#3"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 3.0000001020408162`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 8}, {3.0000001020408162`, 20.111110986394557`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.825323823616765*^9},ExpressionUUID->"330981fb-e02f-4d91-872d-\
4d107d0f73a2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.856544844178863*^9, 3.856544901365749*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"0e01f631-b7bb-4595-9510-48ebab351a97"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], "/", "3"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8565983894674397`*^9, 3.85659841890248*^9}, 
   3.8566010631049347`*^9},
 CellLabel->
  "In[473]:=",ExpressionUUID->"1184de89-d273-49c0-ac57-1714c791fb7d"],

Cell[BoxData[
 RowBox[{"-", "1.3333333333333333`"}]], "Output",
 CellChangeTimes->{{3.856598396394895*^9, 3.856598419442915*^9}, 
   3.856601063589012*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"3673c31c-29c6-4e3a-8658-84ac54b59112"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], "+", 
   RowBox[{"10", "/", "9"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{3.8566010612616243`*^9},
 CellLabel->
  "In[474]:=",ExpressionUUID->"00627b8e-c3ab-4d09-aebd-212c2261f093"],

Cell[BoxData[
 RowBox[{"-", "0.8888888888888888`"}]], "Output",
 CellChangeTimes->{3.856598422776248*^9, 3.856601064321113*^9},
 CellLabel->
  "Out[474]=",ExpressionUUID->"3e3e5b7f-4b9b-48dd-a56e-608e2411e461"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"blue", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"0.3", ",", "0.3", ",", "0.6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"red", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"0.7", ",", "0.1", ",", "0.1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"green", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"0.3", ",", "0.6", ",", "0.3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18", ",", 
       RowBox[{"12", "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"8", "-", "d"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["10", "9"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", "d"}], ")"}]}]}], ",", 
       RowBox[{"12", "-", 
        RowBox[{"4", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{"8", "-", "d"}], ")"}], "3"]}]}], ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2.5", ",", "8"}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", " ", 
       RowBox[{"green", ",", "blue", ",", "red", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\< \>\"", ",", "\"\< \>\"", ",", "\"\< \>\"", ",", "\"\< \>\""}], 
       RowBox[{"(*", 
        RowBox[{
        ",", "\"\<(\!\(\*SuperscriptBox[SubscriptBox[\(\[Chi]\), \(i\)], \
\(2\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\>\"", ",", 
         "\"\<(\!\(\*SubscriptBox[\(F\), \(6\)]\)\!\(\*SubscriptBox[\()\), \
\(L\)]\)\>\"", ",", "\"\<\!\(\*SuperscriptBox[\(B\), \((3)\)]\)\>\"", ",", 
         "\"\<\[CapitalDelta]=d\>\""}], "*)"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Frame", "\[Rule]", "True"}], ","}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thin", ",", "Larger", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Frame", "\[Rule]", "True"}], ","}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8", ",", "12", ",", "16"}], "}"}], ",", "None", 
        ",", "None"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<d\>\"", ",", "\"\<\[CapitalDelta]\>\""}], "}"}]}], 
       ","}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontSize", "\[Rule]", "30"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.002", "]"}], ",", "Gray"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.856544759196774*^9, 3.856544767469988*^9}, {
   3.856544836300654*^9, 3.8565448385622253`*^9}, {3.8565448862169647`*^9, 
   3.856544917655326*^9}, {3.856544964882902*^9, 3.8565451322028103`*^9}, {
   3.85654860401298*^9, 3.856548612423256*^9}, {3.856581535917755*^9, 
   3.856581783223186*^9}, {3.8565818249432907`*^9, 3.85658184914044*^9}, {
   3.856581992885113*^9, 3.856582038150358*^9}, {3.856582085384506*^9, 
   3.856582131130043*^9}, {3.85658218560704*^9, 3.85658222003351*^9}, {
   3.856582275666822*^9, 3.8565822764614773`*^9}, {3.856582326166147*^9, 
   3.856582507874772*^9}, {3.85658260864046*^9, 3.856582672245922*^9}, {
   3.856582704867169*^9, 3.8565827258977547`*^9}, {3.85658276248388*^9, 
   3.856582768865082*^9}, {3.856582799939912*^9, 3.85658280788244*^9}, {
   3.856582846844593*^9, 3.856582951238082*^9}, {3.85658301351537*^9, 
   3.856583067381627*^9}, {3.856593396276066*^9, 3.8565934662521467`*^9}, 
   3.85659351852728*^9, {3.856600884574332*^9, 3.856600930605362*^9}},
 CellLabel->
  "In[462]:=",ExpressionUUID->"c5f7413a-6225-41d3-966a-24c3520d31fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<plotdimensions1.pdf\>\"", ",", "%"}], "]"}]], "Input",Expressio\
nUUID->"a16a9365-e728-476c-bd64-423aa16ae5bb"],

Cell[BoxData["\<\"/Users/trevisani/Dropbox/Parisi-Sourlas/PAPER3/draft/fig\"\>\
"], "Output",
 CellChangeTimes->{{3.8565451129710503`*^9, 3.85654513269088*^9}, {
   3.856548604367775*^9, 3.856548612749729*^9}, {3.856581539399473*^9, 
   3.85658161051475*^9}, {3.856581657795205*^9, 3.856581674175878*^9}, 
   3.856581736337957*^9, 3.856581783820962*^9, {3.856581833817819*^9, 
   3.8565818499444923`*^9}, {3.856581998514113*^9, 3.856582038881809*^9}, 
   3.856582091293777*^9, 3.856582131886159*^9, {3.856582186162765*^9, 
   3.8565821958894463`*^9}, 3.8565822769484653`*^9, {3.8565823287989273`*^9, 
   3.8565824105562267`*^9}, {3.856582440934395*^9, 3.856582508598575*^9}, {
   3.856582612453258*^9, 3.856582672767137*^9}, {3.8565827100100107`*^9, 
   3.856582726283684*^9}, 3.8565827698193913`*^9, 3.856582808605069*^9, {
   3.8565828487606287`*^9, 3.8565828876349773`*^9}, 3.856582953624321*^9, {
   3.8565830142031603`*^9, 3.8565830681197042`*^9}, {3.8565933998101587`*^9, 
   3.856593466825077*^9}, 3.85659351896602*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"aba4ffe2-5120-4305-9658-9dec76843e01"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.3, 0.6, 0.3]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPWGLAD8DA4sDAxgYOXzb9KiyJw/Bj9245YnEXQR/
7V3x9afOsML5r7Q/K85awwbnf/zKsYa1gx3Or35/V4urjAPO/8SlHaQTwgnn
vwk1z3vuwgXnb5CpW2hnyA3nJ7La1m7m5YHzp8ru9j34B8HfFr7x2JvbvHD+
Qt5HYVu28cH5/J8v3hZZwg/nm/6d03LSQQDOXzpjg+jVHQj+r8LETev0BOF8
1xg/5elzEPyge7P4zggLwfmhhcrn+JsRfKk53BwLfiP4R1gm+v4rFIbzU+qC
0rMfIPjH+ot/q0SIwPnymy4kvz2O4McKnb7ebCoK58dwqR5LW4PgBwnv7oiQ
FoPzObdsODptMoK/dJIz32JOcTjfoklIe185gt/D6XhI9T2Cf33hat05cRJw
PnvF5iUPTiP4P55KTSt0koTzH6TsixbciOB3Vh+c/VdDCs7XXMyw4ccMBH8d
x93zB9mk4fwvrJJZ12sRfEORiTd+v0Hw9XdlHMxJlYHzhebd3br6NoL/ZlJf
3U9PWTi/XX7+wckHEXzJva9v2BjKwfkTZlz9vXkegn+SW35muag8wn/9S7i8
WhD8G1J9jKqHEPwdS8t//P+P4AMAdyzJaQ==
          "]]}, 
        Annotation[#, "Charting`Private`Tag$48949#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.3, 0.3, 0.6]], 
         LineBox[CompressedData["
1:eJwV0ms01HkcBvCREWNymRmXmBm/GTPjH9paohRbj1JHna4TxUkOupBUZ0ou
R8Yuy9ZGKVtpohJqdynDqGO1ZCpal5IQrdSsVFa6uCSNKTv74nue83nxnPO8
+Aoj9kl3TKPRaGv0939mV1pa0Gh0JD4Tie7JeEjzi9wfa0iHd3a3+/oDPMR1
1HQOTKdD55u19EksD1vHovPazOhIKR4PfxPPg4tHvXMhl470mMaLFnIe7qgS
/VYsoCNbu9ch6Gcexiv6EjP30nHFptru30v6fnll/8xeOjrWrrdkdvBwtde2
rKnFCBkRhyZOLuZj0HVUqCidjtqCdfnMS3wMfzQpNTpsDJvnPrXZhg5Iet/r
YhpngoZbzn8H73HAiKmrdHYAA9rmmgrOQwcMBS7Y+9rPFBlJGzJY3gRKnrxg
sRsT7s5TndwignCj75JVZjPgbuAiYxoKcIp/c41aNwNxSzrGXLwEuLG5vGGo
xwxyzqPHt3cJUGDWt6nyhjlOv3o6HqYQwGK0rceqyALBRyOthK0CeH7J+7ER
lnhevzw7mCZEca7SurPKEpaPChmVnkJoZeEV1+awsLHXXG0VLcTykLWiM3ks
BMnvP36rEEL6TGHewmHDZJg5ONAqRKBM9MAijY2kz/lbQgwcYZ/HNLk4yYai
vaxpeL4j7tJPrPkq46Cx9EF81m5HbJdLI3drOLjJ9U0ryHNEw/EDk+IgKwSF
zMvsanMEqXi47e09K1S5J46mG4qwld3cleZpDReTltxFHiKEmEoadpZaY0XZ
eW/WLhGknJuHg7g2EA/d9QlTiMCoVNafzrFBmTbau61VhOKTy8wLGbZYZeKQ
4E8XwyuV7Vobb4srJWKOl6cYmQzf25L3tlAKSkpWRovRVVDyTV7oTBxyTb/U
fk4M4wRVkaZ5JoI8Y7q2tYgx8dL+tGypHTSW7QwbAwk022u3sMrt4JqapYC7
BEeS1Oe+zLKHoP7erKxICZwLacqJXHs8yQ+0lp6V4JpJb6t6OheFBz8s4TdJ
MGZkF92VzIUtYUaZTkngZnWie3KIi3Whie/2feuEudVR6pgdPLjti9z/aYcT
2Od7r5f08CBOifBIVzhh6OQx+eeVfPSIywOONjvhJ3JBnaPmwycvZb+KRsGu
5k23j5sDwn4reLfRnUJ2buek6rwDTl1/+Ks2gkIjk5yNtyaIy0kJu3OGwsTx
ItNVPxLYGafG0RsprHu6pc8rg+CBQrFdo/flWZxq6jBB2hyV9M8mCgHqH3YZ
ZRL9H/fPiW2hoBwJ/asuh6CuaMXrF60UogLtMhYUEkQuZQbdeUyh2/6YgeQ2
wfXkXxam9lOYG7n8CecuQTTrKhX6kkKGSqec1kBAiuutF72i4LF6d5imkeBI
y/jw8Gv9/mT/W+faCEK4wb+Hv6Hgr5mWzP6HgP4Hn+s7QuHC7OoAgxcEVavn
M/ijFMYTZLM/9BPs0az9NKF3EUvTc3+AoMv4+3blRwq0ZTWLjnwgKNnUd1Tw
mcLm47HshBGCsEFtok7vaz2ugzvHCKzknKhuLYWQWMVZvwkCebGfX7aOgqpu
g2yelmDewq3uMV8omJoxVjrqCAZaDgr8v1IID64TsL4S5IcdMxdPUagqjp+Y
miKQjl3WTen9H357DFo=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$48949#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.7, 0.1, 0.1]], 
         LineBox[CompressedData["
1:eJwVzn0w1AkAxvFVu5tdlvVb6213/dZ6+VWrFy6n3DHPRY3uUtKLOnSk6Mpp
FrOUuEQucy7KJC87yaFciWVFp8imSEqZ2muddPIyhKaStLfezv3xzPPXZ+Zr
t+9IwIFFNBrNb2H/f3Yt15RGo6Pu8Y3aq1cJpPpExsQtpmO31mezroKA/Hmj
ZoRJh77/2cCGKgIhk4cUXRw6vHQfiNcqAsvX3F9WIqCjTbJSZtlIoEV11Gej
Ox3a+Msr0p4QmKrpP5oZveDtLlwOmVzw1bWDVr0LXp6Qx/Xi4XqvZdXDRww8
yGmIe9nLw6j0o11BBROKmM+HzWLN8eGTYQXj9BJc2hIk2sPgI/Fd73K23BDl
RV5tzFI+JtjSAOcdLHyuFmaK1lpgfKd79LAPG77rjm0q0FpAKUwu9nIxQkfj
XPMyuSXCGJ5JKo4xchcnb5ewrHBedMtPPWOM8Kbjr06UW6EusLp1vIeDYx7y
NF9PaxRz+nfV1pmgWZU7KHliDdOPXT3mpaYw+v1Lz/CfbOA2q0hrBxeKbV1K
YwMByvKUfM1NLlzlY0JhsQB6WVhN5Uoz6C44e3t5CbEheIv9BYUZliQeTGt/
KkTAqwKTRzwCVs/smxqOiLBTZt9pmkogZryb4NNtYaMwMrw0TaDzmGmoptQW
9+hn/eZkPAQxoyLL15PYnxwQebiPh9XbWzIGNSRas2KnHXabI43tF9DiIQZZ
8zT8bZs5+I/c3vqeEiOE6HiR6saHl7HrUGCnGMFsx9aICj5GmNHd+SI7BPBu
nd4tsID7PiooO9IOrFrl/dwcCzATxN1/1tuh7Jy3SQnLEtHGK2qjmBKsPUlI
m+ItkWhQL3y+VYJM1jd3Hd9ZwrD6REp0kQQviq+tUOy1goe6LbbxjQRLElSl
fR1WYPhLWs672kM3ZJMrW28N//zbJsUp9ujb3xRkVm0NeD8fDu2wR0aiunB2
qQ2qr0gbtwscsKyEptTl2aA1iiaePuCASsPeJ2qmAHHKkX+kVQ6YZFgfepEk
QEklV5E15wAX87Pa6XEB5Jy6oSu+jljVcFAddUCIh06F0o95jiAu9t641iNE
fVNOZ9uwI8bPnUn+d5MIvvWseX8XJ/xCFqlz1CJ8f+iOlJPiBOvGMe3XLrYw
S54YSupwQnaeZlp10Rah3HWz8eYU2o3I/Hg+CZeQO9yycAq6rFL2t2kkytgt
1enXKWx9GdS/Np2E28hw7tNKCpeX8hqo0yTu3Tc+bqOksEOd8iMjk8TAiV0b
K2soKCf2PmjOISH+/OZvTT2Fgzut091LSBQOcOmOdylobc4YON4lkX17766W
vyisitzQzbtHgixI/YqjpZCumlEuaiVRFV8uDuymsGbz4dC+dhKPXSdGR3so
ZCf53insImH0x6mfidcUfPsWJRGvSZw6X1EeNkahyLlhh8EACX5s12/XxilM
Jcic3w+SKPWfivn0lkKpWV/P4xESLUbwzHhPgebd6JHxngTt5LMu5ScKgVlx
RMIEiawfdHX6KQqVPdLRiMmFPk+RwkdHITiuIN9HR8JTFxGh1VNQNW+TfaFf
6NP8+p1khgKbw9okmSERrFKujpqlELanWWw2R2IsW8Ovm6NwsyxeNz9PIjFa
r5+fp/Af3aYRlQ==
          "]]}, 
        Annotation[#, "Charting`Private`Tag$48949#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJxFxXss1AEcAPAfOe5O59wdcYcuycIpu8VYq6Yco6XW7S6ax1Je0bQr85id
rZjYzHPpcCO70z+k4y4zRn7iSvSwZbTr2nVpma4Rsst5VH/0/f7x2cf36k1x
hj1BEPF//btO58okCIfI/5eJsm7l78EL3g/PLjriKes5yhkGHhQ6Eajywp9r
i0Ux4fhGn7m4Og9P6dUteBrxx0aPJ6+mKfCSYM23pdsR/vmL2k2pdIJLlo1B
9AIqvEoXiIMlNNgiDc/7JqLDGu/SjlNCZziNclKuZeyF7/sMxZNbeH9Cr95i
YMAdDPMlXb8LzFybMbipmXDYtrJ8MtIV7lRo3GcH8E1ZWl/PURYcnXze74ES
F39qcZnmsGGpzO8NswznKZ2pD234uEN9/I6MA6eXirNyTbi+9rbtUKIbzO97
d+3HCzyFPTVXFuYOJ9P99ZnduJgzVJnotQ+m6TQTTY14Z0OUi4rmAUfcZQtG
CvFq2ukx/2V8rqPriDLVE3Yq0qpNU7j1K69JdoYLm9JHkli9eFUJ2bodwIMD
VYTGqsB7qMa3pKMXvE7h5szJcaFb/bzNgocMZpM3MrxhdpvxaZcBtzTUlP6O
84Hv8dvJRhLnDn+fPyHcD9cpZm3aNnzSmd9c6M6HrbVq+tly/MLHJHNEBf4o
gDN4uBKXkHeuU6pxzWrqy9FGPFvKrQhX4fO8Gjv/MTwkK/oDZxyv0G5p7PV4
6LncK6ZJvE4e+6x1Bo812cvZn/H24EGJ3Rd8o0gWvLKAq1kmw+tFnIgaPl61
gifU5rOLVvEeg2Apcx1Pzm9pFllx7ehF2bFNnM6gxR3cwtMujx5g7eADnYXW
3V38D1cnCUs=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$48949#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {{{3, 
         FormBox["3", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {5, 
         FormBox["5", TraditionalForm]}, {6, 
         FormBox["6", TraditionalForm]}, {7, 
         FormBox["7", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}}, {{4, 
         FormBox["4", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}, {12, 
         FormBox["12", TraditionalForm]}, {16, 
         FormBox["16", TraditionalForm]}}}, 
     AxesOrigin -> {2.5, 2.500000112244898}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {2.5, 2.500000112244898}, 
     AxesStyle -> Directive[
       Thickness[0.002], 
       GrayLevel[0.5]], DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> (FontFamily -> "Times"), 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{2.5, 8}, {2.500000112244898, 18.}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {{{3, 
         FormBox["3", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {5, 
         FormBox["5", TraditionalForm]}, {6, 
         FormBox["6", TraditionalForm]}, {7, 
         FormBox["7", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}}, {{4, 
         FormBox["4", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}, {12, 
         FormBox["12", TraditionalForm]}, {16, 
         FormBox["16", TraditionalForm]}}}, TicksStyle -> Directive[
       Thickness[Tiny], Larger, FontFamily -> "Times"]}], 
   FormBox[
    FormBox[
     TemplateBox[{"\" \"", "\" \"", "\" \"", "\" \""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.3, 0.6, 0.3]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.3, 0.6, 0.3]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.3, 0.3, 0.6]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.3, 0.3, 0.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.7, 0.1, 0.1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.7, 0.1, 0.1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.3, 0.6, 0.3], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.2, 0.4, 0.2], FrameTicks -> None,
                     PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.3`", ",", "0.6`", ",", "0.3`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.3, 0.6, 0.3]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.3, 0.6, 0.3], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.3, 0.3, 0.6], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.2, 0.2, 0.4], FrameTicks -> None,
                     PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.3`", ",", "0.3`", ",", "0.6`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.3, 0.3, 0.6]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.3, 0.3, 0.6], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.7, 0.1, 0.1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.4666666666666667, 0.06666666666666668, 
                    0.06666666666666668], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.7`", ",", "0.1`", ",", "0.1`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.7, 0.1, 0.1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.7, 0.1, 0.1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8565451129710503`*^9, 3.85654513269088*^9}, {
   3.856548604367775*^9, 3.856548612749729*^9}, {3.856581539399473*^9, 
   3.85658161051475*^9}, {3.856581657795205*^9, 3.856581674175878*^9}, 
   3.856581736337957*^9, 3.856581783820962*^9, {3.856581833817819*^9, 
   3.8565818499444923`*^9}, {3.856581998514113*^9, 3.856582038881809*^9}, 
   3.856582091293777*^9, 3.856582131886159*^9, {3.856582186162765*^9, 
   3.8565821958894463`*^9}, 3.8565822769484653`*^9, {3.8565823287989273`*^9, 
   3.8565824105562267`*^9}, {3.856582440934395*^9, 3.856582508598575*^9}, {
   3.856582612453258*^9, 3.856582672767137*^9}, {3.8565827100100107`*^9, 
   3.856582726283684*^9}, 3.8565827698193913`*^9, 3.856582808605069*^9, {
   3.8565828487606287`*^9, 3.8565828876349773`*^9}, 3.856582953624321*^9, {
   3.8565830142031603`*^9, 3.8565830681197042`*^9}, {3.8565933998101587`*^9, 
   3.856593466825077*^9}, 3.856593519020526*^9},
 CellLabel->
  "Out[456]=",ExpressionUUID->"b564dbb2-ffee-48cc-94e5-c60eaffc1f37"],

Cell[BoxData["\<\"plotdimensions1.pdf\"\>"], "Output",
 CellChangeTimes->{{3.8565451129710503`*^9, 3.85654513269088*^9}, {
   3.856548604367775*^9, 3.856548612749729*^9}, {3.856581539399473*^9, 
   3.85658161051475*^9}, {3.856581657795205*^9, 3.856581674175878*^9}, 
   3.856581736337957*^9, 3.856581783820962*^9, {3.856581833817819*^9, 
   3.8565818499444923`*^9}, {3.856581998514113*^9, 3.856582038881809*^9}, 
   3.856582091293777*^9, 3.856582131886159*^9, {3.856582186162765*^9, 
   3.8565821958894463`*^9}, 3.8565822769484653`*^9, {3.8565823287989273`*^9, 
   3.8565824105562267`*^9}, {3.856582440934395*^9, 3.856582508598575*^9}, {
   3.856582612453258*^9, 3.856582672767137*^9}, {3.8565827100100107`*^9, 
   3.856582726283684*^9}, 3.8565827698193913`*^9, 3.856582808605069*^9, {
   3.8565828487606287`*^9, 3.8565828876349773`*^9}, 3.856582953624321*^9, {
   3.8565830142031603`*^9, 3.8565830681197042`*^9}, {3.8565933998101587`*^9, 
   3.856593466825077*^9}, 3.856593519238262*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"f410aea4-aa93-403b-9f91-5044cb82979f"]
}, Open  ]]
},
WindowSize->{808, 694},
WindowMargins->{{4, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b8138d22-668c-4bc1-96dc-1a8f8a698f52"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1006, 29, 99, "Input",ExpressionUUID->"1208c3b4-7f91-40bc-a41f-43ce84006985"],
Cell[1589, 53, 6978, 142, 275, "Output",ExpressionUUID->"b52637d4-ac61-459c-ab71-c88ab9c0a8cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8604, 200, 486, 13, 30, "Input",ExpressionUUID->"0c9bc833-5534-4603-bbfe-b55d01fa386e"],
Cell[9093, 215, 4584, 102, 239, "Output",ExpressionUUID->"d1c06675-6504-4af1-80b5-aeebd759bef9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13714, 322, 509, 15, 48, "Input",ExpressionUUID->"e0b748a4-290b-48f4-82a8-b4718bdd3849"],
Cell[14226, 339, 5081, 108, 241, "Output",ExpressionUUID->"a4c4b393-1001-4642-b1d0-f6240e454496"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19344, 452, 858, 27, 48, "Input",ExpressionUUID->"585ab8c6-29c5-4117-aaf9-387960858f38"],
Cell[20205, 481, 6111, 124, 241, "Output",ExpressionUUID->"330981fb-e02f-4d91-872d-4d107d0f73a2"]
}, Open  ]],
Cell[26331, 608, 175, 3, 30, "Input",ExpressionUUID->"0e01f631-b7bb-4595-9510-48ebab351a97"],
Cell[CellGroupData[{
Cell[26531, 615, 270, 7, 30, "Input",ExpressionUUID->"1184de89-d273-49c0-ac57-1714c791fb7d"],
Cell[26804, 624, 238, 5, 34, "Output",ExpressionUUID->"3673c31c-29c6-4e3a-8658-84ac54b59112"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27079, 634, 244, 7, 30, "Input",ExpressionUUID->"00627b8e-c3ab-4d09-aebd-212c2261f093"],
Cell[27326, 643, 210, 4, 34, "Output",ExpressionUUID->"3e3e5b7f-4b9b-48dd-a56e-608e2411e461"]
}, Open  ]],
Cell[27551, 650, 4807, 116, 417, "Input",ExpressionUUID->"c5f7413a-6225-41d3-966a-24c3520d31fb"],
Cell[CellGroupData[{
Cell[32383, 770, 165, 3, 30, "Input",ExpressionUUID->"a16a9365-e728-476c-bd64-423aa16ae5bb"],
Cell[32551, 775, 1109, 16, 34, "Output",ExpressionUUID->"aba4ffe2-5120-4305-9658-9dec76843e01"],
Cell[33663, 793, 26226, 534, 242, "Output",ExpressionUUID->"b564dbb2-ffee-48cc-94e5-c60eaffc1f37"],
Cell[59892, 1329, 1071, 15, 34, "Output",ExpressionUUID->"f410aea4-aa93-403b-9f91-5044cb82979f"]
}, Open  ]]
}
]
*)


